Signal Processing over Time-Varying Graphs: A Systematic Review

As irregularly structured data representations, graphs have received a large amount of attention in recent years and have been widely applied to various real-world scenarios such as social, traffic, and energy settings. Compared to non-graph algorithms, numerous graph-based methodologies benefited from the strong power of graphs for representing high-dimensional and non-Euclidean data. In the field of Graph Signal Processing (GSP), analogies of classical signal processing concepts, such as shifting, convolution, filtering, and transformations are developed. However, many GSP techniques usually postulate the graph is static in both signal and typology. This assumption hinders the effectiveness of GSP methodologies as the assumption ignores the time-varying properties in numerous real-world systems. For example, in the traffic network, the signal on each node varies over time and contains underlying temporal correlation and patterns worthy of analysis. To tackle this challenge, more and more work are being done recently to investigate the processing of time-varying graph signals. They cope with time-varying challenges from three main directions: 1) graph time-spectral filtering, 2) multi-variate time-series forecasting, and 3) spatiotemporal graph data mining by neural networks, where non-negligible progress has been achieved. Despite the success of signal processing and learning over time-varying graphs, there is no survey to compare and conclude the current methodology for GSP and graph learning. To compensate for this, in this paper, we aim to review the development and recent progress on signal processing and learning over time-varying graphs, and compare their advantages and disadvantages from both the methodological and experimental side, to outline the challenges and potential research directions for future research.

==> fig/plotTemp.m <==
clear;
close all;
% close all;
load('Ext_Real_graph_and_sampling.mat')

ensemble = 10;

rng(12345)
[n_nodes,numberSamples] = size(completeDatasetMatrix);

L = diag(sum(A)) - A;
[U,V] = eig(L);
lambdas = diag(V);
tempVariation = zeros(1,numberSamples);
windVariation = zeros(1,numberSamples);
spec_wind = U*completeDatasetMatrix2;
spec_temp = U*completeDatasetMatrix;
for i = 1:numberSamples
    windVariation(i) = completeDatasetMatrix2(:,i)'*L*completeDatasetMatrix(:,i);
    tempVariation(i) = completeDatasetMatrix(:,i)'*L*completeDatasetMatrix(:,i);
end
%%
figure()
hold on
plot(tempVariation)
plot(windVariation)
%%
figure()
hold on
plot(abs(spec_temp(:,14)))
plot(abs(spec_wind(:,14)))
% plot(lambdas,abs(spec_temp(:,1)))
% plot(lambdas,abs(spec_wind(:,1)))
% % Set custom x-axis ticks
% xticks(lambdas);   % Set the positions of the x-ticks


%%
% Create a figure with a white background
figure('Color', 'white');
hold on;

% Data input
% Laplacian matrix L, Adjacency matrix A, Node signals completeDatasetMatrix,
% and coordinates for the nodes (assuming 2D coordinates)

[numbDataTable, textDataTable, rawDataTable] = ...
    xlsread("extracted",2);
coordinates = rand(n_nodes, 2); 
latitudeVector = numbDataTable(:,1); 
longitudeVector = numbDataTable(:,2); 
coordinates_matrix = [longitudeVector latitudeVector];

observedNodeIndices = find(diag(D_s) == 1);
unobservedNodeIndices = find(diag(D_s) == 0);
% Create a figure with a white background

plottedSignal = completeDatasetMatrix; % Assuming this is your dataset
% Plot the graph topology
G = graph(A);
p = plot(G, 'XData', coordinates_matrix(:, 1), 'YData', coordinates_matrix(:, 2), ...
         'LineWidth', 1, 'EdgeColor', [0.5 0.5 0.5]); % Gray edges

% Bar width and fixed height
bar_width = 0.15; % Width of the bars
fixed_height = 0.1; % Fixed height for all bars

% Define a custom soft vibrant colormap with less white
cmap = [
    0.3, 0.4, 0.8;  % Cool Indigo
    0.4, 0.6, 0.9;  % Soft Sky Blue
    0.5, 0.8, 0.7;  % Pastel Teal
    0.9, 0.9, 0.5;  % Warm Pastel Yellow
    1.0, 0.7, 0.4;  % Soft Tangerine
    0.9, 0.4, 0.4;  % Muted Coral
    0.8, 0.2, 0.4;  % Soft Maroon
];

% Interpolate to create a smooth gradient with 256 colors
cmap = interp1(linspace(0, 1, size(cmap, 1)), cmap, linspace(0, 1, 256));

% Find global min and max for color mapping
global_min = min(plottedSignal(:)); % Minimum value in dataset
global_max = max(plottedSignal(:)); % Maximum value in dataset

% Plot vertical squares for each node and each time step
for node = 1:n_nodes
    % Get node coordinates
    x = coordinates_matrix(node, 1);
    y = coordinates_matrix(node, 2);
    
    % Get signal values for the current node over time
    node_signal_over_time = plottedSignal(node, :);

    % Initialize a variable to keep track of the current height
    current_height = 0;

    % Plot a square for each time step
    for t = 1:numberSamples
        bar_color = node_signal_over_time(t); % Value for the current time step

        % Determine color for the square based on original height
        cmap_idx = ceil(((bar_color - global_min) / (global_max - global_min)) * 255); % Map to colormap
        cmap_idx = max(1, min(256, cmap_idx)); % Ensure valid index

        % Define the base coordinates of the square
        x_coords = [x - bar_width, x + bar_width, x + bar_width, x - bar_width];
        y_coords = [y - bar_width, y - bar_width, y + bar_width, y + bar_width];

        % Plot the square for the current time step
        fill(x_coords, y_coords + current_height, cmap(cmap_idx, :), 'EdgeColor', 'none'); % Draw the square

        % Update current height for the next square
        current_height = current_height + fixed_height; % Increment by fixed height
    end
end

% Add a colorbar for signal value representation
colormap(cmap);
cb = colorbar;

% Set colorbar limits based on the global min and max
caxis([global_min global_max]);

% Adjust the color bar position and size
cb.Position = [0.9, 0.2, 0.02, 0.6]; % [left, bottom, width, height]

% Set view to be straight down for better visibility
view(2); % Top-down view
grid on;
axis equal; % Maintain aspect ratio
axis off; % Turn off axis

% % observedNodeColor = [0.7, 0.6, 0.8]; % Soft Lavender
% % unobservedNodeColor = [0.8, 0.7, 0.6]; % Light Taupe (Grey-beige)
% 
% observedNodeColor = [0, 0, 0]; % Black for observed nodes
% unobservedNodeColor = [0.5, 0.5, 0.5]; % gray for unobserved nodes
% 
% highlight(p,observedNodeIndices,'MarkerSize',4,'NodeColor',observedNodeColor,'Marker',"o")
% highlight(p,unobservedNodeIndices,'MarkerSize',4,'NodeColor',unobservedNodeColor,'Marker',"o")


% demoNodes = [1, 133, 114];
% 
% highlight(p,demoNodes,'MarkerSize',4,'NodeColor','black','Marker',"o")

%%
% % Create custom labels
% xticklabels({'\lambda_1', '\lambda_2', '\lambda_3', '\lambda_4', '\lambda_5'}); 

% Add labels for the axes
xlabel('Eigenvalues');
ylabel('Magnitude');

% Use LaTeX interpreter for the labels
set(gca, 'TickLabelInterpreter', 'latex');
demoNodes = [1, 133, 114]; % Nodes of interest

% Create a figure
figure('Color', 'white');
hold on;

% Set bar width for visual separation of the nodes
bar_width = 0.2;

% Time steps for plotting
numberSamples = size(completeDatasetMatrix, 2); % Total number of time steps
time = 1:numberSamples; % Time steps (you can replace with actual time values if needed)

% Plot horizontal bars for each demo node with color changing over time
for i = 1:length(demoNodes)
    node_signal_over_time = completeDatasetMatrix(demoNodes(i), :); % Signal values over time for the node
    
    % Plot horizontal bars for each time step
    for t = 1:(numberSamples - 1) % Loop through each time step
        % Determine the color for the bar based on the signal value
        cmap_idx = ceil(((node_signal_over_time(t) - global_min) / (global_max - global_min)) * 255);
        cmap_idx = max(1, min(256, cmap_idx)); % Ensure valid index
        
        % Plot a horizontal bar segment for the current time step (time `t` to `t+1`)
        fill([time(t) time(t+1) time(t+1) time(t)] - 0.5, ... % x-coordinates for time step
             [i-bar_width i-bar_width i+bar_width i+bar_width], ... % y-coordinates for node i
             cmap(cmap_idx, :), 'EdgeColor', 'none'); % Color for the bar
    end
end

% Add labels for the nodes on the y-axis
yticks(1:length(demoNodes));
yticklabels({'Node 1', 'Node 2', 'Node 3'});

% Label the axes
xlabel('\it{t}'); % Time

% Add a colorbar for the color scheme (same as 3D figure)
colormap(cmap);
cb = colorbar;
caxis([global_min global_max]); % Set colorbar limits based on signal range

% Set axis limits and grid
xlim([0 numberSamples + 1]); % Time range
ylim([0.5 length(demoNodes) + 0.5]); % Fit all nodes

% Add grid for better visualization
grid on;

%%

% Set pos = 12 for plotting the signal at that specific time step
pos = 48;
plottedTempSignal = completeDatasetMatrix(:, pos); % Signal at pos = 12

% Create a figure with a white background
figure('Color', 'white');
hold on;

% Plot the graph topology
G2 = graph(A);
p = plot(G2, 'XData', coordinates_matrix(:, 1), 'YData', coordinates_matrix(:, 2), ...
         'LineWidth', 1, 'EdgeColor', [0.7 0.7 0.7]); % Gray edges

% Loop through each node to set the color based on the signal value at pos = 12
for node = 1:n_nodes
    % Get signal value for the current node
    bar_color = plottedTempSignal(node);

    % Determine color for the node based on the signal value
    cmap_idx = ceil(((bar_color - global_min) / (global_max - global_min)) * 255); % Map to colormap
    cmap_idx = max(1, min(256, cmap_idx)); % Ensure valid index

    % Highlight each node based on its color
    highlight(p, node, 'MarkerSize', 4, 'NodeColor', cmap(cmap_idx, :));
end

% Add a colorbar for signal value representation
colormap(cmap);
cb = colorbar;

% Set colorbar limits based on the global min and max for pos = 12
caxis([global_min global_max]);

% Adjust the color bar position and size
cb.Position = [0.9, 0.25, 0.02, 0.5]; % [left, bottom, width, height]

% Set view to be straight down for better visibility
view(2); % Top-down view
grid on;
axis equal; % Maintain aspect ratio
axis off; % Turn off axis
%%
demoNodes = [1, 133, 114];
figure()
hold on

% Get the default color order
colorOrder = get(gca, 'ColorOrder');

% Plot and store plot handles, manually assign colors
n1 = plot(completeDatasetMatrix(demoNodes(1),:), 'Color', colorOrder(1,:)); % 1st color
n2 = plot(completeDatasetMatrix(demoNodes(2),:), 'Color', colorOrder(3,:)); % 3rd color
n3 = plot(completeDatasetMatrix(demoNodes(3),:), 'Color', colorOrder(2,:)); % 2nd color

% Use the plot handles in the legend in the correct order,''
legend([n1, n2, n3], 'node 1', 'node 2', 'node 3', 'NumColumns', 3,'Location','northoutside','box','off')

xlabel('\it{t}')
ylabel('Temperature (°C)')

%%
% Create a figure with a white background
figure('Color', 'white');
hold on;

% Plot the graph topology
G = graph(A);
p = plot(G, 'XData', coordinates_matrix(:, 1), 'YData', coordinates_matrix(:, 2), ...
         'LineWidth', 1, 'EdgeColor', [0.5 0.5 0.5]); % Gray edges

% Bar width and fixed height
bar_width = 0.15; % Width of the bars
fixed_height = 0.1; % Fixed height for all bars

viridis_colormap = [
    0.267, 0.004, 0.329;
    0.283, 0.141, 0.458;
    0.254, 0.265, 0.530;
    0.207, 0.372, 0.553;
    0.164, 0.471, 0.558;
    0.131, 0.566, 0.552;
    0.208, 0.659, 0.478;
    0.364, 0.737, 0.337;
    0.574, 0.792, 0.147;
    0.860, 0.866, 0.089;
];

% Interpolate to create a smooth gradient with 256 colors
viridis_colormap = interp1(linspace(0, 1, size(viridis_colormap, 1)), viridis_colormap, linspace(0, 1, 256));

% Find global min and max for color mapping
global_min = min(abs(spec_temp(:))); % Minimum value in dataset
global_max = max(abs(spec_temp(:))); % Maximum value in dataset

% Plot vertical squares for each node and each time step
for node = 1:n_nodes
    % Get node coordinates
    x = coordinates_matrix(node, 1);
    y = coordinates_matrix(node, 2);
    
    % Get signal values for the current node over time
    node_signal_over_time = abs(spec_temp(node, :));

    % Initialize a variable to keep track of the current height
    current_height = 0;

    % Plot a square for each time step
    for t = 1:numberSamples
        bar_color = node_signal_over_time(t); % Value for the current time step

        % Determine color for the square based on original height
        cmap_idx = ceil(((bar_color - global_min) / (global_max - global_min)) * 255); % Map to colormap
        cmap_idx = max(1, min(256, cmap_idx)); % Ensure valid index

        % Define the base coordinates of the square
        x_coords = [x - bar_width, x + bar_width, x + bar_width, x - bar_width];
        y_coords = [y - bar_width, y - bar_width, y + bar_width, y + bar_width];

        % Plot the square for the current time step
        fill(x_coords, y_coords + current_height, viridis_colormap(cmap_idx, :), 'EdgeColor', 'none'); % Draw the square

        % Update current height for the next square
        current_height = current_height + fixed_height; % Increment by fixed height
    end
end

% Add a colorbar for signal value representation
colormap(viridis_colormap);
cb = colorbar;

% Set colorbar limits based on the global min and max
caxis([global_min global_max]);

% Adjust the color bar position and size
cb.Position = [0.9, 0.2, 0.02, 0.6]; % [left, bottom, width, height]

% Set view to be straight down for better visibility
view(2); % Top-down view
grid on;
axis equal; % Maintain aspect ratio
axis off; % Turn off axis


%%
figure;
imagesc(1:n_nodes, time, abs(spec_temp'));  % Time as y-axis, eigenvalues as x-axis
% Apply it
colormap(viridis_colormap);
colorbar;colorbar;
ylabel('\it{t}');  % Time on the y-axis
xlabel('Eigenvalue index');  % Eigenvalues on the x-axis
set(gca, 'YDir', 'normal');

